A List of Household Objects for Robotic Retrieval Prioritized by People with ALS (Version 092008)

This technical report is designed to serve as a citable reference for the original prioritized object list that the Healthcare Robotics Lab at Georgia Tech released on its website in September of 2008. It is also expected to serve as the primary citable reference for the research associated with this list until the publication of a detailed, peer-reviewed paper. The original prioritized list of object classes resulted from a needs assessment involving 8 motor-impaired patients with amyotrophic lateral sclerosis (ALS) and targeted, in-person interviews of 15 motor-impaired ALS patients. All of these participants were drawn from the Emory ALS Center. The prioritized object list consists of 43 object classes ranked by how important the participants considered each class to be for retrieval by an assistive robot. We intend for this list to be used by researchers to inform the design and benchmarking of robotic systems, especially research related to autonomous mobile manipulation.

==> images/objects/c.sh <==
command="ls *."$1

echo $command
echo $1
echo $2 

$command > list


while read line
   do convert $line -resize $2 $line
done < list



==> make_paper.sh <==
#!/bin/bash

NAME="object_list_tech_report"

echo "Making "${NAME}".pdf ..."

bibtex ${NAME}
pdflatex ${NAME}.tex
bibtex ${NAME}
pdflatex ${NAME}.tex
bibtex ${NAME}
pdflatex ${NAME}.tex

#acroread ${NAME}.pdf &
#xpdf ${NAME}.pdf &

